The $\bar{\mathrm{MS}}$ renormalization constant of the singlet axial current operator at $\mathcal{O}(\alpha_s^5)$ in QCD

We provide the $\bar{\mathrm{MS}}$ factor of the renormalization constant of the singlet axial-current operator in dimensional regularization at $\mathcal{O}(\alpha_s^5)$ in perturbative Quantum Chromodynamics (QCD). The result is obtained from a formula derived using the Adler-Bell-Jackiw equation in terms of renormalized operators. The required input consists of the complete four-loop results for operator renormalization constants obtained by explicit diagrammatic computation in a previous publication.

==> anc/Zms5L_Results.m <==
(* ::Package:: *)

(*  The $\overline{\mathrm{MS}}$ renormalization constant  of the singlet axial current operator  *)
(*   at $\mathcal{O}(\alpha_s^5)$ in QCD                                                          *)
(*	                                                                                            *) 
(*	Long Chen Michal Czakon                                                                     *)
(*                                                                                                *)   
(*     Symbols:                                                                                   *)  
(*                                                                                                *)
(*     as=alpha_s/(4*Pi) is the perturbative QCD coupling.                                        *)
(*     ep = (4-D)/2 is the dimensional regulator.                                                 *)
(*	 nf is the number of massless quarks.                                                       *)
(*	 Color factors involved are CA, CF, C1, C2, C3, which are defined in the article.           *)
(*	 In addition, Nc and NA are introduced, representing the dimensions of the fundamental and 
       ajoint representations of the color group, which read Nc=3 and NA=8 in QCD.                *)
(*     In the expressions for anomalous dimensions given below, the trace normalization factor TF 
       is kept, and the more compact expressions in the article can be obtained by setting TF=1/2 
       and NA=CF*2*Nc.                                                                            *)


(*The anomalous dimension $\bar{\gamma}_{s}$ defined in eq.(8), up to as^5.*) 
gammaSbar=-12*as^2*CF*nf*TF + as^3*((-284*CA*CF*nf*TF)/3 + 36*CF^2*nf*TF + (16*CF*nf^2*TF^2)/3) + as^4*((-1607*CA^2*CF*nf*TF)/3 - 126*CF^3*nf*TF + (208*CF*nf^3*TF^3)/3 + CF^2*nf^2*TF^2*(428 - 576*Zeta[3]) + 
   CA*(461*CF^2*nf*TF + CF*nf^2*TF^2*(-328/3 + 576*Zeta[3]))) + as^5*(18*CF^4*nf*TF - (128*CF*nf^4*TF^4*(-15 + 16*Zeta[3]))/9 + CF^2*nf^3*TF^3*(66128/81 - (256*Pi^4)/15 + (4352*Zeta[3])/3) + 
   CA^2*(CF^2*nf*TF*(460568/81 + 3872*Zeta[3] - 7040*Zeta[5]) + CF*nf^2*TF^2*(140572/81 - (704*Pi^4)/15 + (40480*Zeta[3])/3 - 6400*Zeta[5])) + 
   CA*((-4*CF^3*nf*TF*(3149 + 1056*Zeta[3]))/9 + (32*CF*nf^3*TF^3*(216*Pi^4 - 5*(977 + 3672*Zeta[3])))/405 + CF^2*nf^2*TF^2*(301336/81 + (704*Pi^4)/15 - (32512*Zeta[3])/3 - 1280*Zeta[5])) - 
   (80*CA^3*CF*nf*TF*(5507 + 3843*Zeta[3] - 7128*Zeta[5]))/81 - (128*CF^3*nf^2*TF^2*(223 + 168*Zeta[3] - 540*Zeta[5]))/9);


(*The anomalous dimension $\gamma_{s}^{ms}$ for a singlet axial current defined in eq.(9), up to as^5.*)
gammaSmsbar=as^2*((-44*CA*CF)/3 - (20*CF*nf*TF)/3) + as^3*((-3578*CA^2*CF)/27 + (44*CF^2*nf*TF)/3 - (104*CF*nf^2*TF^2)/27 + CA*((308*CF^2)/3 - (298*CF*nf*TF)/27)) + 
 as^4*((560*CF*nf^3*TF^3)/81 + CF^3*nf*TF*(-58/3 - 384*Zeta[3]) + CF^2*nf^2*TF^2*(6808/27 - (896*Zeta[3])/3) + CA^3*CF*(-36607/27 + 616*Zeta[3]) + 
   CA*(CF^2*nf*TF*(3794/27 - (368*Zeta[3])/3) + (22*CF^3*(-85 + 144*Zeta[3]))/3 + CF*nf^2*TF^2*(496/81 + (848*Zeta[3])/3)) + CA^2*(CF^2*(58618/27 - 1760*Zeta[3]) + CF*nf*TF*(15593/81 + (1748*Zeta[3])/3))) + 
 as^5*((-8*CF^2*nf^3*TF^3*(-81685 + 1008*Pi^4 - 46080*Zeta[3]))/1215 + CF*nf^4*TF^4*(32 - (2560*Zeta[3])/81) - (64*C3*NA*TF*(-5 + 132*Zeta[3]))/(9*Nc) + 
   CA^4*CF*((-1694*Pi^4)/45 + (-6098299 + 3706320*Zeta[3] - 9789120*Zeta[5])/486) - (4*CF^3*nf^2*TF^2*(59575 + 288*Pi^4 + 45240*Zeta[3] - 165600*Zeta[5]))/135 - 
   (64*C1*NA*nf^2*TF*(-28 + 65*Zeta[3] - 65*Zeta[5]))/(3*Nc) - (128*C2*NA*nf*TF*(14 + 129*Zeta[3] + 360*Zeta[5]))/(9*Nc) - (2*CF^4*nf*TF*(5335 + 27936*Zeta[3] + 44160*Zeta[5]))/9 + 
   CA^3*(CF*nf*TF*(2182747/486 - (2959*Pi^4)/135 + (661568*Zeta[3])/81 + (73510*Zeta[5])/9) + CF^2*(6674474/243 + (968*Pi^4)/9 - (75544*Zeta[3])/3 + (748880*Zeta[5])/9)) + 
   CA^2*(CF^3*(-535657/27 - (968*Pi^4)/15 + (91504*Zeta[3])/9 - (297440*Zeta[5])/3) + CF*nf^2*TF^2*(59212/243 - (584*Pi^4)/135 + (34888*Zeta[3])/9 - (12440*Zeta[5])/3) - 
     (4*CF^2*nf*TF*(516620 + 9603*Pi^4 - 444375*Zeta[3] + 12428100*Zeta[5]))/1215) + CA*((4*CF*nf^3*TF^3*(-2715 + 636*Pi^4 - 77000*Zeta[3]))/405 + (352*C2*NA*(-2 + 285*Zeta[3] + 360*Zeta[5]))/(9*Nc) + 
     (22*CF^4*(1975 + 5688*Zeta[3] + 11040*Zeta[5]))/9 + CF^3*nf*TF*(-8131/9 + (704*Pi^4)/15 - 2872*Zeta[3] + 43680*Zeta[5]) + (176*C1*NA*nf*(99*Zeta[3] - 5*(8 + 39*Zeta[5])))/(9*Nc) + 
     (2*CF^2*nf^2*TF^2*(9432*Pi^4 + 5*(262457 - 452016*Zeta[3] + 4320*Zeta[5])))/1215));       


(*The MSbar renormalization constant $Z_{s}^{ms}$ reconstructed from gammaSmsbar up to as^5*)
ZSmsbar=1 + (as^2*((22*CA*CF)/3 + (10*CF*nf*TF)/3))/ep + as^3*(((-484*CA^2*CF)/27 - (44*CA*CF*nf*TF)/27 + (80*CF*nf^2*TF^2)/27)/ep^2 + 
   ((3578*CA^2*CF)/81 - (44*CF^2*nf*TF)/9 + (104*CF*nf^2*TF^2)/81 + CA*((-308*CF^2)/9 + (298*CF*nf*TF)/81))/ep) + 
 as^4*(((1331*CA^3*CF)/27 - (121*CA^2*CF*nf*TF)/9 - (88*CA*CF*nf^2*TF^2)/9 + (80*CF*nf^3*TF^3)/27)/ep^3 + 
   ((-26411*CA^3*CF)/162 + (22*CF^2*nf^2*TF^2)/3 + (104*CF*nf^3*TF^3)/81 + CA^2*(121*CF^2 + (713*CF*nf*TF)/18) + CA*((55*CF^2*nf*TF)/3 + (304*CF*nf^2*TF^2)/27))/ep^2 + 
   (CF^3*(CA*(935/6 - 264*Zeta[3]) + nf*TF*(29/6 + 96*Zeta[3])) + CF^2*(CA*nf*TF*(-1897/54 + (92*Zeta[3])/3) + CA^2*(-29309/54 + 440*Zeta[3]) + (2*nf^2*TF^2*(-851 + 1008*Zeta[3]))/27) + 
     CF*((-140*nf^3*TF^3)/81 + CA^3*(36607/108 - 154*Zeta[3]) + CA^2*nf*TF*(-15593/324 - (437*Zeta[3])/3) - (4*CA*nf^2*TF^2*(31 + 1431*Zeta[3]))/81))/ep) + 
 as^5*(((-58564*CA^4*CF)/405 + (37268*CA^3*CF*nf*TF)/405 + (1936*CA^2*CF*nf^2*TF^2)/135 - (7744*CA*CF*nf^3*TF^3)/405 + (256*CF*nf^4*TF^4)/81)/ep^4 + 
   ((729146*CA^4*CF)/1215 + (7648*CF^2*nf^3*TF^3)/405 + (1664*CF*nf^4*TF^4)/1215 + CA^3*((-165044*CF^2)/405 - (426118*CF*nf*TF)/1215) + CA^2*((484*CF^2*nf*TF)/135 - (7064*CF*nf^2*TF^2)/405) + 
     CA*((88*CF^2*nf^2*TF^2)/135 + (24416*CF*nf^3*TF^3)/1215))/ep^3 + (CF^3*((242*CA^2*(-395 + 432*Zeta[3]))/135 + (8*nf^2*TF^2*(-431 + 1728*Zeta[3]))/135 - (22*CA*nf*TF*(527 + 3456*Zeta[3]))/135) + 
     CF^2*(CA^3*(2610718/1215 - (3872*Zeta[3])/3) + CA*nf^2*TF^2*(14128/81 - (8384*Zeta[3])/45) + (32*nf^3*TF^3*(-2521 + 3024*Zeta[3]))/1215 + (2*CA^2*nf*TF*(-5231 + 8536*Zeta[3]))/45) + 
     CF*((-448*nf^4*TF^4)/243 + (32*CA^2*nf^2*TF^2*(50 + 219*Zeta[3]))/135 + CA^4*(-587183/405 + (6776*Zeta[3])/15) - (8*CA*nf^3*TF^3*(-13 + 1272*Zeta[3]))/135 + (CA^3*nf*TF*(896161 + 319572*Zeta[3]))/1215))/ep^2 + 
   ((8*CF^2*nf^3*TF^3*(-81685 + 1008*Pi^4 - 46080*Zeta[3]))/6075 + (4*CF^3*nf^2*TF^2*(59575 + 288*Pi^4 + 45240*Zeta[3] - 165600*Zeta[5]))/675 + CF^4*nf*TF*(2134/9 + (6208*Zeta[3])/5 + (5888*Zeta[5])/3) + 
     CA^4*CF*(6098299/2430 + (1694*Pi^4)/225 - (123544*Zeta[3])/81 + (36256*Zeta[5])/9) + CF*(nf^4*TF^4*(-32/5 + (512*Zeta[3])/81) + (64*C3*(-5 + 132*Zeta[3]))/45 + (64*C1*nf^2*(-28 + 65*Zeta[3] - 65*Zeta[5]))/15 + 
       (128*C2*nf*(14 + 129*Zeta[3] + 360*Zeta[5]))/45) + CA^2*(CF^3*(535657/135 + (968*Pi^4)/75 - (91504*Zeta[3])/45 + (59488*Zeta[5])/3) + (4*CF*nf^2*TF^2*(-74015 + 1314*Pi^4 - 1177470*Zeta[3] + 1259550*Zeta[5]))/
        6075 + (4*CF^2*nf*TF*(516620 + 9603*Pi^4 - 444375*Zeta[3] + 12428100*Zeta[5]))/6075) + CA^3*((-2*CF^2*(3337237 + 13068*Pi^4 - 3059532*Zeta[3] + 10109880*Zeta[5]))/1215 + 
       (CF*nf*TF*(53262*Pi^4 - 5*(2182747 + 3969408*Zeta[3] + 3969540*Zeta[5])))/12150) + CA*(CF^3*nf*TF*(8131/45 - (704*Pi^4)/75 + (2872*Zeta[3])/5 - 8736*Zeta[5]) - 
       (22*CF^4*(1975 + 5688*Zeta[3] + 11040*Zeta[5]))/45 - (2*CF^2*nf^2*TF^2*(9432*Pi^4 + 5*(262457 - 452016*Zeta[3] + 4320*Zeta[5])))/6075 + 
       CF*((-4*nf^3*TF^3*(-2715 + 636*Pi^4 - 77000*Zeta[3]))/2025 - (352*C2*(-2 + 285*Zeta[3] + 360*Zeta[5]))/(45*TF) - (176*C1*nf*(99*Zeta[3] - 5*(8 + 39*Zeta[5])))/(45*TF))))/ep);         


(*The anomalous dimension $\gamma_{ns}^{ms}$ for a non-singlet axial current defined in eq.(9), up to as^5*)
gammaNSmsbar=as^2*((-44*CA*CF)/3 + (16*CF*nf*TF)/3) + as^3*((-3578*CA^2*CF)/27 - (64*CF^2*nf*TF)/3 - (32*CF*nf^2*TF^2)/27 + CA*((308*CF^2)/3 + (1664*CF*nf*TF)/27)) + 
 as^4*((-832*CF*nf^3*TF^3)/81 + CF^3*nf*TF*(320/3 - 384*Zeta[3]) + (64*CF^2*nf^2*TF^2*(-5 + 36*Zeta[3]))/27 + CA^3*CF*(-36607/27 + 616*Zeta[3]) + 
   CA^2*(CF^2*(58618/27 - 1760*Zeta[3]) + (8*CF*nf*TF*(8029 + 108*Zeta[3]))/81) + CA*((22*CF^3*(-85 + 144*Zeta[3]))/3 - (8*CF*nf^2*TF^2*(367 + 864*Zeta[3]))/81 + (8*CF^2*nf*TF*(-2381 + 1368*Zeta[3]))/27)) + 
 as^5*((32*CF^2*nf^3*TF^3*(3355 + 72*Pi^4 - 7920*Zeta[3]))/1215 + (64*C3*NA*TF*(5 - 132*Zeta[3]))/(9*Nc) - (512*C1*NA*nf^2*TF*(-5 + 6*Zeta[3]))/(3*Nc) + (128*CF*nf^4*TF^4*(-15 + 16*Zeta[3]))/81 + 
   CA^4*CF*((-1694*Pi^4)/45 + (-6098299 + 3706320*Zeta[3] - 9789120*Zeta[5])/486) - (128*C2*NA*nf*TF*(14 + 129*Zeta[3] + 360*Zeta[5]))/(9*Nc) - (16*CF^4*nf*TF*(677 + 3492*Zeta[3] + 5520*Zeta[5]))/9 - 
   (16*CF^3*nf^2*TF^2*(-3545 + 72*Pi^4 - 5160*Zeta[3] + 7200*Zeta[5]))/135 + CA^3*(CF^2*(6674474/243 + (968*Pi^4)/9 - (75544*Zeta[3])/3 + (748880*Zeta[5])/9) + 
     (2*CF*nf*TF*(1153345 + 1584*Pi^4 + 120792*Zeta[3] + 652320*Zeta[5]))/243) + CA^2*(CF^3*(-535657/27 - (968*Pi^4)/15 + (91504*Zeta[3])/9 - (297440*Zeta[5])/3) + 
     (4*CF*nf^2*TF^2*(-366565 + 1656*Pi^4 - 736560*Zeta[3] + 216000*Zeta[5]))/1215 - (2*CF^2*nf*TF*(6648565 + 38808*Pi^4 - 3795840*Zeta[3] + 18619200*Zeta[5]))/1215) + 
   CA*((-16*CF*nf^3*TF^3*(425 + 48*Pi^4 - 3520*Zeta[3]))/405 + (704*C1*NA*nf*(-19 + 12*Zeta[3]))/(9*Nc) + (352*C2*NA*(-2 + 285*Zeta[3] + 360*Zeta[5]))/(9*Nc) + (22*CF^4*(1975 + 5688*Zeta[3] + 11040*Zeta[5]))/9 + 
     CF^3*nf*TF*(38972/9 + (704*Pi^4)/15 - 2784*Zeta[3] + 38400*Zeta[5]) + (8*CF^2*nf^2*TF^2*(576*Pi^4 + 5*(-20257 + 49968*Zeta[3] + 4320*Zeta[5])))/1215));


(*The MSbar renormalization constant $Z_{ns}^{ms}$ reconstructed from gammaSmsbar up to as^5*)
ZNSmsbar=1 + (as^2*((22*CA*CF)/3 - (8*CF*nf*TF)/3))/ep + as^3*(((-484*CA^2*CF)/27 + (352*CA*CF*nf*TF)/27 - (64*CF*nf^2*TF^2)/27)/ep^2 + 
   ((3578*CA^2*CF)/81 + (64*CF^2*nf*TF)/9 + (32*CF*nf^2*TF^2)/81 + CA*((-308*CF^2)/9 - (1664*CF*nf*TF)/81))/ep) + 
 as^4*(((1331*CA^3*CF)/27 - (484*CA^2*CF*nf*TF)/9 + (176*CA*CF*nf^2*TF^2)/9 - (64*CF*nf^3*TF^3)/27)/ep^3 + 
   ((-26411*CA^3*CF)/162 + (16*CF^2*nf^2*TF^2)/3 + (32*CF*nf^3*TF^3)/81 + CA^2*(121*CF^2 + (1262*CF*nf*TF)/9) + CA*((-176*CF^2*nf*TF)/3 - (824*CF*nf^2*TF^2)/27))/ep^2 + 
   (CF^3*(CA*(935/6 - 264*Zeta[3]) + nf*TF*(-80/3 + 96*Zeta[3])) + CF*((208*nf^3*TF^3)/81 + CA^3*(36607/108 - 154*Zeta[3]) + CA*nf^2*TF^2*(734/81 + (64*Zeta[3])/3) - (2*CA^2*nf*TF*(8029 + 108*Zeta[3]))/81) + 
     CF^2*(CA*nf*TF*(4762/27 - (304*Zeta[3])/3) + nf^2*TF^2*(80/27 - (64*Zeta[3])/3) + CA^2*(-29309/54 + 440*Zeta[3])))/ep) + 
 as^5*(((-58564*CA^4*CF)/405 + (85184*CA^3*CF*nf*TF)/405 - (15488*CA^2*CF*nf^2*TF^2)/135 + (11264*CA*CF*nf^3*TF^3)/405 - (1024*CF*nf^4*TF^4)/405)/ep^4 + 
   ((729146*CA^4*CF)/1215 + (1024*CF^2*nf^3*TF^3)/405 + (512*CF*nf^4*TF^4)/1215 + CA^3*((-165044*CF^2)/405 - (905872*CF*nf*TF)/1215) + CA^2*((42592*CF^2*nf*TF)/135 + (24896*CF*nf^2*TF^2)/81) + 
     CA*((-9152*CF^2*nf^2*TF^2)/135 - (10496*CF*nf^3*TF^3)/243))/ep^3 + (CF^3*(CA*nf*TF*(8096/27 - (2816*Zeta[3])/5) + (242*CA^2*(-395 + 432*Zeta[3]))/135 + (32*nf^2*TF^2*(-119 + 432*Zeta[3]))/135) + 
     CF*((3328*nf^4*TF^4)/1215 + CA^3*nf*TF*(1785592/1215 - (1408*Zeta[3])/9) + (64*CA*nf^3*TF^3*(7 + 16*Zeta[3]))/45 + CA^4*(-587183/405 + (6776*Zeta[3])/15) - (16*CA^2*nf^2*TF^2*(3341 + 552*Zeta[3]))/135) + 
     CF^2*(CA^3*(2610718/1215 - (3872*Zeta[3])/3) + (64*nf^3*TF^3*(157 - 432*Zeta[3]))/1215 - (256*CA*nf^2*TF^2*(-281 + 72*Zeta[3]))/405 + (4*CA^2*nf*TF*(-15493 + 8624*Zeta[3]))/45))/ep^2 + 
   ((512*C1*NA*nf^2*TF*(-5 + 6*Zeta[3]))/(15*Nc) + (64*C3*NA*TF*(-5 + 132*Zeta[3]))/(45*Nc) - (352*C2*CA*NA*(-2 + 285*Zeta[3] + 360*Zeta[5]))/(45*Nc) + 
     nf*((-704*C1*CA*NA*(-19 + 12*Zeta[3]))/(45*Nc) + (128*C2*NA*TF*(14 + 129*Zeta[3] + 360*Zeta[5]))/(45*Nc)) + 
     CF^4*((16*nf*TF*(677 + 3492*Zeta[3] + 5520*Zeta[5]))/45 - (22*CA*(1975 + 5688*Zeta[3] + 11040*Zeta[5]))/45) + CF*((16*CA*nf^3*TF^3*(425 + 48*Pi^4 - 3520*Zeta[3]))/2025 - (128*nf^4*TF^4*(-15 + 16*Zeta[3]))/405 + 
       (4*CA^2*nf^2*TF^2*(366565 - 1656*Pi^4 + 736560*Zeta[3] - 216000*Zeta[5]))/6075 + CA^4*(6098299/2430 + (1694*Pi^4)/225 - (123544*Zeta[3])/81 + (36256*Zeta[5])/9) - 
       (2*CA^3*nf*TF*(1153345 + 1584*Pi^4 + 120792*Zeta[3] + 652320*Zeta[5]))/1215) + CF^2*((-32*nf^3*TF^3*(3355 + 72*Pi^4 - 7920*Zeta[3]))/6075 - (2*CA^3*(3337237 + 13068*Pi^4 - 3059532*Zeta[3] + 10109880*Zeta[5]))/
        1215 + (2*CA^2*nf*TF*(6648565 + 38808*Pi^4 - 3795840*Zeta[3] + 18619200*Zeta[5]))/6075 - (8*CA*nf^2*TF^2*(576*Pi^4 + 5*(-20257 + 49968*Zeta[3] + 4320*Zeta[5])))/6075) + 
     CF^3*((16*nf^2*TF^2*(-3545 + 72*Pi^4 - 5160*Zeta[3] + 7200*Zeta[5]))/675 + CA^2*(535657/135 + (968*Pi^4)/75 - (91504*Zeta[3])/45 + (59488*Zeta[5])/3) - 
       (4*CA*nf*TF*(528*Pi^4 + 5*(9743 - 6264*Zeta[3] + 86400*Zeta[5])))/225))/ep);       


(*The terms featuring $m_t$-logarithms in the perturbative solution for $C_w(a_s,\mu/m_t)$ in Larin's scheme 
defined in eq.(13) up to as^5; Cw[4, 0] denotes the logarithm-independent constant term at as^4 in Larin's scheme.
In J. Rittinger, Totale Zerfallsrate des Z-Bosons nach Hadronen zur Ordnung $\mathcal{O}(\alpha_s^4)$. 
(PhD thesis, KIT, Karlsruhe, 2012) one can find a result for this quantity in Chetyrkin's scheme 
but with numerical values of the color factors inserted.
The transformation with full color dependence is given below.
Furthermore, TF=1/2 is inserted below for simplicity.*)
CwLogPart=-6*as^2*CF*Lu + as^3*((2*CF*Lu*(-38*CA + 27*CF - 4*nf))/3 + Lu^2*(-22*CA*CF + 4*CF*nf)) + 
 as^4*((-2*CF*Lu^3*(11*CA - 2*nf)^2)/3 + (CF*Lu^2*(-622*CA^2 + 8*nf*(-9*CF + nf) + CA*(297*CF + 92*nf)))/3 - 
   (CF*Lu*(567*CF^2 - 1476*CF*nf + 8*nf*(41 + 37*nf) - 4*CA*(451 + nf*(820 - 54*Zeta[3])) - 
      44*CA^2*(-247 + 189*Zeta[3]) + 18*CA*CF*(25 + 396*Zeta[3])))/9) + 
 as^5*((-2*CF*Lu^4*(11*CA - 2*nf)^3)/9 + (4*CF*Lu^3*(11*CA - 2*nf)*(-775*CA^2 + 8*nf*(-9*CF + nf) + 
      CA*(297*CF + 137*nf)))/27 + (CF*Lu^2*(2*nf*(1782*CF^2 - 2997*CF*nf + 16*nf*(41 + 37*nf)) + 
      CA^3*(-259295 + 182952*Zeta[3]) + CA^2*(39688 + 122073*nf - 38016*nf*Zeta[3] - 18*CF*(91 + 8712*Zeta[3])) + 
      CA*(-12474*CF^2 + 9*CF*nf*(3317 + 3168*Zeta[3]) + nf*(-14432 - 19509*nf + 864*nf*Zeta[3]))))/27 + 
   (Lu*(3645*CF^4 - 1080*nf*Cw[4, 0] - 360*CF*nf^3*(-15 + 16*Zeta[3]) + 8*CF^2*nf^2*(5335 - 108*Pi^4 + 9180*Zeta[3]) - 
      720*CF^3*nf*(473 + 336*Zeta[3] - 1080*Zeta[5]) + 880*CA^3*CF*(-2539 + 441*Zeta[3] + 1620*Zeta[5]) + 
      CA^2*CF*(250920 + nf*(769175 - 4752*Pi^4 + 1026000*Zeta[3] - 648000*Zeta[5]) - 
        5*CF*(-160057 + 41472*Zeta[3] + 285120*Zeta[5])) - CA*(-5940*Cw[4, 0] + 90*CF^3*(3149 + 1056*Zeta[3]) + 
        CF*nf*(73800 + nf*(100135 - 864*Pi^4 + 73440*Zeta[3])) + 
        4*CF^2*nf*(-1188*Pi^4 + 5*(-25489 + 40284*Zeta[3] + 6480*Zeta[5])))))/405);
        
(*The as^4-order log-independent constant term of the Ct=-1/nf+Cw defined in Chetyrkin's scheme (denoted as Cw[4,0,Chetyrkin]) in terms of the corresponding one in Larin's scheme (denoted as Cw[4,0]).*)
(*The expression of the between the Cw[4,0] in Larin's scheme and the corresponding one in Chetyrkin's scheme.*)        
Cw[4,0,Chetyrkin] = Cw[4, 0] + (3137*CF^3)/24 - (1699*CF^2*nf)/216 - (133*CF*nf^2)/36 + (2*CF^2*nf*Pi^4)/5 - 13*CF^3*Zeta[3] - 44*CF^2*nf*Zeta[3] + 
 4*CF*nf^2*Zeta[3] - (CA*CF*(5*nf*(-851 + 45*Pi^4 - 5166*Zeta[3]) + 
    2*CF*(21790 + 297*Pi^4 - 64665*Zeta[3] - 29700*Zeta[5])))/540 - 8*C1*CF*(12 + 17*Zeta[3] - 65*Zeta[5]) - 
 180*CF^3*Zeta[5] + (CA^2*CF*(-39085 + 2574*Pi^4 - 677520*Zeta[3] + 312300*Zeta[5]))/2160;        


(*The finite transformation FTlar2che is defined as Ct[ms] = Ct[Larin]*FTlar2ms with Ct=-1/nf+Cw, known to as^4 from JHEP 01 (2022) 187*)
FTlar2ms=1 - 4*as*CF + as^2*((-107*CA*CF)/9 + 22*CF^2 + (31*CF*nf)/18) + 
 as^3*((316*CF*nf^2)/81 + CF^2*nf*(497/54 - (104*Zeta[3])/3) + CA^2*CF*(-2147/27 + 56*Zeta[3]) + 
   CF^3*(-370/3 + 96*Zeta[3]) + CA*(CF^2*(5834/27 - 160*Zeta[3]) + CF*nf*(-133/81 + (110*Zeta[3])/3))) + 
 as^4*(CF^4*(1553/2 + 564*Zeta[3] + 1840*Zeta[5]) + 
   CF^3*(CA*(-232949/108 - (22*Pi^4)/5 + (3332*Zeta[3])/3 - 6760*Zeta[5]) + 
     nf*(-43025/216 + (4*Pi^4)/5 + (443*Zeta[3])/3 + 260*Zeta[5])) + 
   CF*(nf^3*(17/4 - (124*Zeta[3])/27) + (CA*nf^2*(91*Pi^4 - 5*(235 + 2074*Zeta[3])))/180 + 
     CA^3*(-324575/648 - (77*Pi^4)/30 + (10498*Zeta[3])/27 - (4120*Zeta[5])/3) + 
     CA^2*nf*(98815/1296 - (437*Pi^4)/360 + (3941*Zeta[3])/9 - (845*Zeta[5])/4) + 
     (16*C2*(-2 + 285*Zeta[3] + 360*Zeta[5]))/3 + (8*C1*nf*(99*Zeta[3] - 5*(8 + 39*Zeta[5])))/3) + 
   CF^2*(nf^2*(-5971/648 - (22*Pi^4)/45 + (484*Zeta[3])/9) + (CA*nf*(53435 + 207*Pi^4 - 396315*Zeta[3] - 99900*Zeta[5]))/
      810 + (CA^2*(44*Pi^4 - 9420*Zeta[3] + 37*(287 + 920*Zeta[5])))/6));


(*The finite transformation FTlar2che is defined as Ct[Chetyrkin] = Ct[Larin]*FTlar2che with Ct=-1/nf+Cw known to as^4 from JHEP 01 (2022) 187*)
FTlar2che=1 + (3*as^2*CF*nf)/2 + as^3*((88*CF*nf^2)/27 + CF^2*nf*(35/2 - 24*Zeta[3]) + 
   CA*CF*nf*(-163/27 + 26*Zeta[3])) + 
 as^4*(CF*((CA*nf^2*(-851 + 45*Pi^4 - 5166*Zeta[3]))/108 + nf^3*(133/36 - 4*Zeta[3]) + 
     nf*(CA^2*(7817/432 - (143*Pi^4)/120 + (941*Zeta[3])/3 - (1735*Zeta[5])/12) + 
       8*C1*(12 + 17*Zeta[3] - 65*Zeta[5]))) + CF^2*(nf^2*(2671/216 - (2*Pi^4)/5 + 44*Zeta[3]) + 
     CA*nf*(2179/27 + (11*Pi^4)/10 - (479*Zeta[3])/2 - 110*Zeta[5])) + CF^3*nf*(-3137/24 + 13*Zeta[3] + 180*Zeta[5]));

